Understanding Contrastive Learning Through the Lens of Margins

Contrastive learning, along with its variations, has been a highly effective self-supervised learning method across diverse domains. Contrastive learning measures the distance between representations using cosine similarity and uses cross-entropy for representation learning. Within the same framework of cosine-similarity-based representation learning, margins have played a significant role in enhancing face and speaker recognition tasks. Interestingly, despite the shared reliance on the same similarity metrics and objective functions, contrastive learning has not actively adopted margins. Furthermore, decision-boundary-based explanations are the only ones that have been used to explain the effect of margins in contrastive learning. In this work, we propose a new perspective to understand the role of margins based on gradient analysis. Based on the new perspective, we analyze how margins affect gradients of contrastive learning and separate the effect into more elemental levels. We separately analyze each and provide possible directions for improving contrastive learning. Our experimental results demonstrate that emphasizing positive samples and scaling gradients depending on positive sample angles and logits are the keys to improving the generalization performance of contrastive learning in both seen and unseen datasets, and other factors can only marginally improve performance.

==> figs/org_grad.py <==
import matplotlib.pyplot as plt
import numpy as np


m = 0.2
n_neg = 255 # 15
tau = 0.25

q, theta = np.meshgrid(np.linspace(0, 0.93, 500), np.linspace(0, np.pi, 500))

upper = np.exp(np.cos(theta)/tau) \
      / (np.exp(np.cos(theta)/tau) + np.exp(-1/tau)*n_neg)
lower = np.exp(np.cos(theta)/tau) \
      / (np.exp(np.cos(theta)/tau) + np.exp(1/tau)*n_neg)
invalid = np.logical_or(q > upper, q < lower)

pos_grad = (1-q) * np.sin(theta) / tau
neg_grad = -q * np.sin(theta) / tau

pos_grad[invalid] = np.nan
neg_grad[invalid] = np.nan

fig = plt.figure(figsize=(10, 4))
subfigs = fig.subfigures(1, 2, wspace=0.07)

"""         LEFT         """
ax = subfigs[0].subplots(1, 2, sharey=True)

# absolute
vmin = min(np.nanmin(pos_grad), np.nanmin(neg_grad))
vmax = max(np.nanmax(pos_grad), np.nanmax(neg_grad))
vmax = max(abs(vmin), abs(vmax))
vmin = 0 # -vmax

breakpoint()
cf = ax[0].pcolormesh(q, theta, neg_grad, cmap='PuOr',
                      vmin=vmin, vmax=vmax)
ax[0].set_xlabel(r'$q^-$')
ax[0].set_ylabel(r'$\theta^-$')
ax[0].set_title(r'$|\dfrac{\partial\mathcal{L}_i}{\partial\theta^-}|$')

cf = ax[1].pcolormesh(q, theta, np.abs(pos_grad), cmap='PuOr',
                        vmin=vmin, vmax=vmax)
ax[1].set_xlabel(r'$q^+$')
ax[1].set_ylabel(r'$\theta^+$')
ax[1].set_title(r'$|\dfrac{\partial\mathcal{L}_i}{\partial\theta^+}|$')

# [left, bottom, width, height]
fig.colorbar(cf, ax=ax, shrink=0.7, location='bottom', anchor=(0.65, 0.3))

ax = subfigs[1].subplots(1, 2, sharey=True)

# relative
vmin = min(np.nanmin(pos_grad / theta), np.nanmin(neg_grad / theta))
vmax = max(np.nanmax(pos_grad / theta), np.nanmax(neg_grad / theta))
vmax = max(abs(vmin), abs(vmax))
vmin = 0 # -vmax

cf = ax[0].pcolormesh(q, theta, np.abs(neg_grad / theta), cmap='seismic',
                        vmin=vmin, vmax=vmax)
ax[0].set_xlabel(r'$q^-$')
ax[0].set_ylabel(r'$\theta^-$')
ax[0].set_title(
    r'$|\dfrac{\partial\mathcal{L}_i/\partial\theta^-}{\theta^-}|$')

cf = ax[1].pcolormesh(q, theta, np.abs(pos_grad / theta), cmap='seismic',
                        vmin=vmin, vmax=vmax)
ax[1].set_xlabel(r'$q^+$')
ax[1].set_ylabel(r'$\theta^+$')
ax[1].set_title(
    r'$|\dfrac{\partial\mathcal{L}_i/\partial\theta^+}{\theta^+}|$')

# [left, bottom, width, height]
fig.colorbar(cf, ax=ax, shrink=0.7, location='bottom', anchor=(0.65, 0.3))

# plt.tight_layout()
# plt.savefig('org_grad.png')
dpi = 100
fig.set_size_inches(784/dpi, 180/dpi)
plt.subplots_adjust(left=0.12, bottom=0.46, right=0.975, top=0.78,
                    wspace=0.2, hspace=0.6)
plt.savefig('org_grad.png', dpi=dpi)

# plt.show()


